Chiral flows can induce neck formation in viscoelastic surfaces

During division in animal cells, the actomyosin cortex has been found to exhibit counter-rotating cortical flows, also known as chiral flows, along the axis of division. Furthermore, such chiral surface flows were shown to influence cellular rearrangements and drive the left-right symmetry breaking in developing organisms. In spite of this prospective biological importance, at the current state, no numerical simulations have been done to study the influence of chiral flows on the cell cortex shape. To deepen the insight on that matter, we present here a numerical study of an axi-symmetric viscoelastic surface embedded in a viscous fluid. To investigate the influence of a chiral flow field on the surface shape and material transport, we impose a generic counter-rotating force field on this surface which induces a chiral flow field. Notably, we find that the building of a neck, as is observed during cell division, occurs if there is a strong shear elastic component. Furthermore we find that a large areal relaxation time results in flows towards the equator of the surface. These flows assist the transport of a surface concentration during the forming of a contractile ring. Accordingly, we show that chiral forces by themselves can drive pattern formation and stabilise contractile rings at the equator.

==> anc/videoDescription.txt <==
movie1.mp4
Only active surface tension. The IC is a perturbed ring mode which slips towards one of the poles resulting in a polar mode. The color scale represents the concentration minus 1.

movie2.mp4
Only a chiral force field. The ring mode increases in amplitude resulting in the formation of a neck. The color scale represents the concentration minus 1, the dots on the surface follow the flow field. After t=450 the time is slowed by a factor 10 because the neck formation happens very quickly.

movie3.mp4
Both an active surface tension and a chiral force field. The ring mode increases in amplitude resulting in the formation of a neck. The color scale represents the concentration minus 1, the dots on the surface follow the flow field. After t=225 the time is slowed by a factor 10 because the neck formation happens very quickly.

